Using Spherical Harmonics to solve the Boltzmann equation: an operator based approach

The transport of charged particles or photons in a scattering medium can be modelled with a Boltzmann equation. The mathematical treatment for scattering in such scenarios is often simplified if evaluated in a frame where the scattering centres are, on average, at rest. It is common therefore, to use a mixed coordinate system, wherein space and time are measured in a fixed inertial frame, while momenta are measured in a "co-moving" frame. To facilitate analytic and numerical solutions, the momentum dependency of the phase-space density may be expanded as a series of spherical harmonics, typically truncated at low order. A method for deriving the system of equations for the expansion coefficients of the spherical harmonics to arbitrary order is presented in the limit of isotropic, small-angle scattering. The method of derivation takes advantage of operators acting on the space of spherical harmonics. The matrix representations of these operators are employed to compute the system of equations. The computation of matrix representations is detailed and subsequently simplified with the aid of rotations of the coordinate system. The eigenvalues and eigenvectors of the matrix representations are investigated to prepare the application of standard numerical techniques, e.g. the finite volume method or the discontinuous Galerkin method, to solve the system.

==> anc/matrices.py <==
# -----------------------------------------------------------------------------
#
# Copyright (C) 2024 by Nils Schween, Brian Reville
#
#
#
# The python script "matrices.py" is free software: you can redistribute it
# and/or modify it under the terms of the GNU General Public License as
# published by the Free Software Foundation, either version 3 of the License, or
# (at your option) any later version.
#
# It is distributed in the hope that it will be useful, but WITHOUT ANY
# WARRANTY; without even the implied warranty of MERCHANTABILITY or FITNESS FOR
# A PARTICULAR PURPOSE. See the GNU General Public License for more
# details.
#
# You should have received a copy of the GNU General Public License along with
# the "matrices.py" script. If not, see <https://www.gnu.org/licenses/>.
#
# -----------------------------------------------------------------------------

import numpy as np
import scipy as sp
import math
# max. degree of the spherical harmonic expansion
l_max = 2


# coefficient appearing in the matrxi representation of A^x
def c(l, m):
    return np.sqrt((l + m) * (l - m) / ((2 * l + 1) * (2 * l - 1)))


# coefficient appeaering in the matrix representation of A^y and A^z
def a(l, m):
    return np.sqrt((l + m) * (l + m - 1) / ((2 * l + 1) * (2 * l - 1)))


# Wigner-D function of a rotation by pi/2 about the z-axis appaering in the
# matrix representation of e^(iL^z pi/2)


# NOTE: For l_max > 6 this function procudes an overflow of Pythons integer
# type. Use the scipy method for expm to compute the matrix exponential or
# better alogrithm to compute the Wigner-D matrices.
def wigner_d_function(l_prime, m_prime, l, m):
    n = np.min([l - m_prime, l - m])
    matrix_element = 0
    for k in range(n + 1):
        if m_prime + m + k >= 0:
            matrix_element += (-1)**k * np.sqrt(
                math.factorial(l + m_prime) * math.factorial(l - m_prime) *
                math.factorial(l + m) * math.factorial(l - m)
            ) / (math.factorial(k) * math.factorial(l - m_prime - k) *
                 math.factorial(l - m - k) * math.factorial(m_prime + m + k))
    matrix_element *= (-1)**(l - m_prime) / 2**l

    return matrix_element


l_range = range(0, l_max + 1)

# Allocate memory for the arrays holding the representation matrices
system_size = (l_max + 1) * (l_max + 1)

# Representation matrix of the collision operator
C = np.zeros((system_size, system_size))

# Representation matrices of the angular momentum operators
Omegax = np.zeros((system_size, system_size))
Omegay = np.zeros((system_size, system_size))
Omegaz = np.zeros((system_size, system_size), complex)

# Representation matrices of the the direction operators
Ax = np.zeros((system_size, system_size))
Ay = np.zeros((system_size, system_size))
Az = np.zeros((system_size, system_size), complex)

# Representation matrices of the rotation operators
Ux = np.zeros((system_size, system_size), complex)
Uz = np.zeros((system_size, system_size))

for l_prime in l_range:
    for m_prime in range(-l_prime, l_prime + 1):
        i = l_prime * (l_prime + 1) - m_prime  # i starts with zero
        for l in l_range:
            for m in range(-l, l + 1):
                j = l * (l + 1) - m
                # Collision operator representation matrix
                if l_prime == l and m_prime == m:
                    C[i, j] = 0.5 * l * (l + 1)

                # Omega^x representation matrix
                if l_prime == l and m_prime == m:
                    Omegax[i, j] = m
                # Omega^y and Omega^z
                if l_prime == l and m_prime == m + 1:
                    Omegay[i, j] = 0.5 * np.sqrt((l + m + 1) * (l - m))
                    Omegaz[i, j] = -0.5j * np.sqrt((l + m + 1) * (l - m))
                if l_prime == l and m_prime == m - 1:
                    Omegay[i, j] = 0.5 * np.sqrt((l + m) * (l - m + 1))
                    Omegaz[i, j] = 0.5j * np.sqrt((l + m) * (l - m + 1))

                # A^x representation matrix
                if l_prime == l + 1 and m_prime == m:
                    Ax[i, j] = c(l + 1, m)
                if l_prime == l - 1 and m_prime == m:
                    Ax[i, j] = c(l, m)
                # A^y and A^z representation matrices
                if l_prime == l + 1 and m_prime == m + 1:
                    Ay[i, j] = -0.5 * a(l + 1, m + 1)
                    Az[i, j] = 0.5j * a(l + 1, m + 1)
                if l_prime == l - 1 and m_prime == m + 1:
                    Ay[i, j] = 0.5 * a(l, -m)
                    Az[i, j] = -0.5j * a(l, -m)
                if l_prime == l + 1 and m_prime == m - 1:
                    Ay[i, j] = 0.5 * a(l + 1, -m + 1)
                    Az[i, j] = 0.5j * a(l + 1, -m + 1)
                if l_prime == l - 1 and m_prime == m - 1:
                    Ay[i, j] = -0.5 * a(l, m)
                    Az[i, j] = -0.5j * a(l, m)

                # Rotation matrices
                if l_prime == l and m_prime == m:
                    Ux[i, j] = np.exp(1j * m * np.pi / 2)
                if l_prime == l:
                    Uz[i, j] = wigner_d_function(l_prime, m_prime, l, m)

RotatedOmegax = np.dot(Uz.transpose().conjugate(), np.dot(Omegax,
                                                          Uz))  # equals Omegay
RotatedOmegay = np.dot(Ux.transpose().conjugate(), np.dot(Omegay,
                                                          Ux))  # equals Omegaz

RotatedAx = np.dot(Uz.transpose().conjugate(), np.dot(Ax, Uz))  # equals Ay
RotatedAy = np.dot(Ux.transpose().conjugate(), np.dot(Ay, Ux))  # equals Az

# Basis transformation matrix S
S = np.zeros((system_size, system_size), complex)
for l in l_range:
    for m in range(-l, l + 1):
        for l_prime in l_range:
            i = l * (l + 1) - m
            for s_prime in range(2):
                for m_prime in range(s_prime, l_prime + 1):
                    j = l_prime * (l_prime +
                                   1) + (1 if s_prime else -1) * m_prime
                    if l_prime == l and m_prime == m and s_prime == 0:
                        S[i, j] += 1. / np.sqrt(2 * (2 if m_prime == 0 else 1))
                        # NOTE: The += covers the element in the center of the
                        # matrix, i.e. if s_prime = 0 and m_prime = 0 and m = 0
                        # two terms have to be added before writting into the
                        # matrix, in all the other cases only a single term is
                        # evaluated and written to the matrix
                    if l_prime == l and -m_prime == m and s_prime == 0:
                        S[i, j] += (-1)**m_prime / np.sqrt(
                            2 * (2 if m_prime == 0 else 1))
                    if l_prime == l and m_prime == m and s_prime == 1:
                        S[i, j] = -1j / np.sqrt(2)
                    if l_prime == l and -m_prime == m and s_prime == 1:
                        S[i, j] = 1j / np.sqrt(2) * (-1)**m_prime

# Real representation matrices
# TransformedMatrices
TransformedC = np.dot(S.transpose().conjugate(), np.dot(C, S)).real

TransformedOmegax = np.dot(S.transpose().conjugate(), np.dot(1j * Omegax,
                                                             S)).real
TransformedOmegay = np.dot(S.transpose().conjugate(), np.dot(1j * Omegay,
                                                             S)).real
TransformedOmegaz = np.dot(S.transpose().conjugate(), np.dot(1j * Omegaz,
                                                             S)).real

TransformedAx = np.dot(S.transpose().conjugate(), np.dot(Ax, S)).real
TransformedAy = np.dot(S.transpose().conjugate(), np.dot(Ay, S)).real
TransformedAz = np.dot(S.transpose().conjugate(), np.dot(Az, S)).real

TransformedUx = np.dot(S.transpose().conjugate(), np.dot(Ux, S)).real
TransformedUz = np.dot(S.transpose().conjugate(), np.dot(Uz, S)).real

# Direct implementation, see formulae in the Appendix
CR = np.zeros((system_size, system_size))

OmegaxR = np.zeros((system_size, system_size))
OmegayR = np.zeros((system_size, system_size))
OmegazR = np.zeros((system_size, system_size), complex)

AxR = np.zeros((system_size, system_size))
AyR = np.zeros((system_size, system_size))
AzR = np.zeros((system_size, system_size), complex)

UxR = np.zeros((system_size, system_size))
UzR = np.zeros((system_size, system_size))

for l_prime in l_range:
    for s_prime in range(2):
        for m_prime in range(s_prime, l_prime + 1):
            i = l_prime * (l_prime + 1) + (1 if s_prime else -1) * m_prime
            i_complex = l_prime * (l_prime + 1) - m_prime
            for l in l_range:
                for s in range(2):
                    for m in range(s, l + 1):
                        j = l * (l + 1) + (1 if s else -1) * m
                        j_complex = l * (l + 1) - m
                        # Collision operator
                        if l_prime == l and m_prime == m and s_prime == s:
                            CR[i, j] = 0.5 * l * (l + 1)

                        # Angular momentum operator
                        if s_prime == 0 and s == 1:
                            OmegaxR[i, j] = Omegax[i_complex, j_complex] * (
                                1 if m_prime else 1 / np.sqrt(2))
                        if s_prime == 1 and s == 0:
                            OmegaxR[i, j] = Omegax[i_complex, j_complex] * (
                                -1 if m else -1 / np.sqrt(2))

                        if s_prime == 0 and s == 1:
                            OmegayR[i, j] = Omegay[i_complex, j_complex] * (
                                1 if m_prime else 1 / np.sqrt(2))
                            if l_prime == l and m_prime == 0 and m == 1:
                                OmegayR[i,
                                        j] += 1 / (2 * np.sqrt(2)) * np.sqrt(
                                            l * (l + 1))
                        if s_prime == 1 and s == 0:
                            OmegayR[i, j] = Omegay[i_complex, j_complex] * (
                                -1 if m else -1 / np.sqrt(2))
                            if l_prime == l and m_prime == 1 and m == 0:
                                OmegayR[i,
                                        j] -= 1 / (2 * np.sqrt(2)) * np.sqrt(
                                            l * (l + 1))
                        if s_prime == 0 and s == 0:
                            OmegazR[i, j] = 1j * Omegaz[i_complex, j_complex]
                            if l_prime == l and m_prime == 0 and m == 1:
                                OmegazR[i, j] -= 0.5 * np.sqrt(l * (l + 1))
                            if l_prime == l and m_prime == 1 and m == 0:
                                OmegazR[i, j] += 0.5 * np.sqrt(l * (l + 1))
                            if m_prime == 0:
                                OmegazR[i, j] *= 1 / np.sqrt(2)
                            if m == 0:
                                OmegazR[i, j] *= 1 / np.sqrt(2)
                        if s_prime == 1 and s == 1:
                            OmegazR[i, j] = 1j * Omegaz[i_complex, j_complex]

                        # Direction operator
                        if s_prime == s:
                            AxR[i, j] = Ax[i_complex, j_complex]

                        if s_prime == 0 and s == 0:
                            AyR[i, j] = Ay[i_complex, j_complex]
                            if m_prime == 0 and m == 1:
                                if l_prime == l + 1:
                                    AyR[i, j] += 0.5 * a(l + 1, -m + 1)
                                if l_prime == l - 1:
                                    AyR[i, j] -= 0.5 * a(l, m)
                            if m_prime == 1 and m == 0:
                                if l_prime == l + 1:
                                    AyR[i, j] -= 0.5 * a(l + 1, -m + 1)
                                if l_prime == l - 1:
                                    AyR[i, j] += 0.5 * a(l, m)
                            if m_prime == 0:
                                AyR[i, j] *= 1 / np.sqrt(2)
                            if m == 0:
                                AyR[i, j] *= 1 / np.sqrt(2)

                        if s_prime == 1 and s == 1:
                            AyR[i, j] = Ay[i_complex, j_complex]

                        if s_prime == 0 and s == 1:
                            AzR[i, j] = -1j * Az[i_complex, j_complex]
                            if m_prime == 0 and m == 1:
                                if l_prime == l + 1:
                                    AzR[i, j] += 0.5 * a(l + 1, -m + 1)
                                if l_prime == l - 1:
                                    AzR[i, j] -= 0.5 * a(l, m)
                            if m_prime == 0:
                                AzR[i, j] *= 1 / np.sqrt(2)
                        if s_prime == 1 and s == 0:
                            AzR[i, j] = 1j * Az[i_complex, j_complex]
                            if m_prime == 1 and m == 0:
                                if l_prime == l + 1:
                                    AzR[i, j] -= 0.5 * a(l + 1, -m + 1)
                                if l_prime == l - 1:
                                    AzR[i, j] += 0.5 * a(l, m)
                            if m == 0:
                                AzR[i, j] *= 1 / np.sqrt(2)

                        # Rotation operators
                        if l_prime == l and m_prime == m:
                            if s_prime == 0 and s == 0:
                                UxR[i, j] = np.cos(m * np.pi / 2)
                                if m_prime == 0 and m == 0:
                                    UxR[i, j] += 1
                                if m_prime == 0:
                                    UxR[i, j] /= np.sqrt(2)
                                if m == 0:
                                    UxR[i, j] /= np.sqrt(2)
                            if s_prime == 0 and s == 1:
                                UxR[i, j] = np.sin(m * np.pi / 2)
                                if m_prime == 0:
                                    UxR[i, j] /= np.sqrt(2)
                            if s_prime == 1 and s == 0:
                                UxR[i, j] = -np.sin(m * np.pi / 2)
                                if m == 0:
                                    UxR[i, j] /= np.sqrt(2)
                            if s_prime == 1 and s == 1:
                                UxR[i, j] = np.cos(m * np.pi / 2)

                        if l_prime == l:
                            if s_prime == 0 and s == 0:
                                UzR[i, j] = wigner_d_function(
                                    l_prime, m_prime, l,
                                    m) + (-1)**m * wigner_d_function(
                                        l_prime, m_prime, l, -m)
                                if m_prime == 0:
                                    UzR[i, j] /= np.sqrt(2)
                                if m == 0:
                                    UzR[i, j] /= np.sqrt(2)
                            if s_prime == 1 and s == 1:
                                UzR[i, j] = wigner_d_function(
                                    l_prime, m_prime, l,
                                    m) - (-1)**m * wigner_d_function(
                                        l_prime, m_prime, l, -m)

RotatedOmegaxR = np.dot(UzR.transpose(), np.dot(OmegaxR,
                                                UzR))  # equals OmegayR
RotatedOmegayR = np.dot(UxR.transpose(), np.dot(OmegayR,
                                                UxR))  # equals OmegazR

RotatedAxR = np.dot(UzR.transpose(), np.dot(AxR, UzR))  # equals AyR
RotatedAyR = np.dot(UxR.transpose(), np.dot(AyR, UxR))  # equals AzR

# Matrix exponentials
ExponentialUx = sp.linalg.expm(1j * Omegax * np.pi / 2)
ExponentialUz = sp.linalg.expm(1j * Omegaz * np.pi / 2)

ExponentialUxR = sp.linalg.expm(OmegaxR * np.pi / 2)
ExponentialUzR = sp.linalg.expm(OmegazR * np.pi / 2)

